Planar Jet Stripping of Liquid Coatings: Numerical Studies

In this paper, we present a detailed example of numerical study of flm formation in the context of metal coating. Subsequently we simulate wiping of the film by a planar jet. The simulations have been performed using Basilisk, a grid-adapting, strongly optimized code. Mesh adaptation allows for arbitrary precision in relevant regions such as the contact line or the liquid-air impact zone, while coarse grid is applied elsewhere. This, as the results indicate, is the only realistic approach for a numerical method to cover the wide range of necessary scales from the predicted film thickness (tens of microns) to the domain size (meters). The results suggest assumptions of laminar flow inside the film are not justified for heavy coats (liquid zinc). As for the wiping, our simulations supply a great amount of instantaneous results concerning initial film atomization as well as film thickness.

==> makeit.sh <==
#!/bin/bash
#pdflatex presentation.tex  && bibtex presentation.aux && pdflatex presentation.tex && bibtex presentation.aux
#20170425: changes - trying footnote citations
echo 'precompiling...'
pdflatex ms.tex
echo 'first bibtex...'
bibtex ms.aux
echo 'now repetitions...'
pdflatex ms.tex
bibtex ms.aux
biblatex ms.aux
pdflatex ms.tex


